Scallop: A Language for Neurosymbolic Programming

We present Scallop, a language which combines the benefits of deep learning and logical reasoning. Scallop enables users to write a wide range of neurosymbolic applications and train them in a data- and compute-efficient manner. It achieves these goals through three key features: 1) a flexible symbolic representation that is based on the relational data model; 2) a declarative logic programming language that is based on Datalog and supports recursion, aggregation, and negation; and 3) a framework for automatic and efficient differentiable reasoning that is based on the theory of provenance semirings. We evaluate Scallop on a suite of eight neurosymbolic applications from the literature. Our evaluation demonstrates that Scallop is capable of expressing algorithmic reasoning in diverse and challenging AI tasks, provides a succinct interface for machine learning programmers to integrate logical domain knowledge, and yields solutions that are comparable or superior to state-of-the-art models in terms of accuracy. Furthermore, Scallop's solutions outperform these models in aspects such as runtime and data efficiency, interpretability, and generalizability.

==> figures/pacman-driver.py <==
# [run_dqn_with_scallop.py]
class ScallopPathPlanner(nn.Module):
  def __init__(self, grid_x, grid_y, cell_pixel_size):
    super(ScallopQNetwork, self).__init__()
    self.cells = [(x, y) for x in range(grid_x) for y in range(grid_y)]

    # Setup CNNs that process the image and extract features
    self.extract_entities = EntityExtractor(grid_x, grid_y, cell_pixel_size)

    # Setup scallop context and scallop forward functions
    ctx = scallopy.ScallopContext(provenance="difftopkproofs", k=3)
    ctx.import_file("arena.scl")
    ctx.add_facts("grid_cell", [(0.95, c) for c in self.cells])
    ctx.set_input_mappings({"is_agent": self.cells, ...})
    self.path_planner = ctx.forward_function("exp_reward", list(range(4)))

  def forward(self, game_state_img):
    agent, goal, enemy = self.extract_entities(game_state_img)
    q_values = self.path_planner(agent=agent, goal=goal, enemy=enemy)
    return q_values

class ScallopPathPlanner(nn.Module):
  def __init__(self, grid_x, grid_y, cell_pixel_size):
    super(ScallopQNetwork, self).__init__()
    self.cells = [(x, y) for x in range(grid_x) for y in range(grid_y)]

    # Setup CNNs that process the image and extract features
    self.extract_entities = EntityExtractor(grid_x, grid_y, cell_pixel_size)

    self.path_planner = scallopy.ScallopProgram(
      provenance="difftopkproofs",
      file="path_planner.scl",
      input_mappings={"agent": self.cells, ...},
      output_mappings={"q_value": [UP, RIGHT, LEFT, DOWN]})




    # Setup scallop context and scallop forward functions
    ctx = scallopy.ScallopContext(provenance="difftopkproofs", k=3)
    ctx.import_file("arena.scl")
    ctx.add_facts("grid_cell", [(0.95, c) for c in self.cells])
    ctx.set_input_mappings({"is_agent": self.cells, ...})
    self.path_planner = ctx.forward_function("exp_reward", list(range(4)))

